System Analysis for a high-precision high-accuracy Astrometric instrument for HWO

This study presents a comprehensive system analysis for an instrument onboard the Habitable Worlds Observatory (HWO), designed for high-precision, high-accuracy differential astrometry, with the primary scientific goal to determine the mass of Earth-like planets around the nearest Sun-like stars. The analysis integrates the definition of the mission profile, the instrumental concept architecture, and an error budget that breaks down the key contributors to the sub-micro arcses precision required for a single measurement. A portion of this budget addresses photo-center estimation for both the target and calibration stars used in differential astrometry. Other major contributors are related to instrumental control of systematics in the reconstruction of differential angle measurements from pixel data (focal plane calibration) to on sky line of sight (telescope distortion calibration). End-of-mission astrometry requires multiple observations (typically 100) of the same target distributed over the mission lifetime. We assess the mission profile to estimate the fraction of survey time required for astrometric survey to achieve the science objective. The proposed architecture of the instrument concept is derived from error budget and mission constraints based on a large visible detector array composed of an assembly of multiple CMOS sensor chips resulting in an overall gigapixel focal plane. We evaluate the Technology Readiness Level (TRL) and propose a way forward reaching TRL 5 level for key technologies by the Mission Consolidation Review in 2029.

==> hwo.h <==
\usepackage{times}
\usepackage{amsmath}
\usepackage{fancyhdr}
\usepackage{makeidx}
\usepackage{index}
\usepackage{xcolor}
\usepackage[pdftex]{hyperref}
\usepackage{flushend}

\setlength\textwidth{6.75in}
\setlength\textheight{8.8in}
%\setlength\textheight{9.438in}
\setlength\headheight{0in}
\setlength\topmargin{0.0in}
%\setlength\topmargin{-0.5in}

% Define header and footer information for default.

\fancyhead{}
\fancyhead[LE]{\thepage~~~~~\sauthors}    %Left   Header
\fancyhead[CE]{}                          %Center Header
\fancyhead[RE]{}                          %Right  Header

\fancyhead[LO]{}                          %Left   Header
\fancyhead[CO]{}                          %Center Header
\fancyhead[RO]{\stitle~~~~~\thepage}      %Right  Header

\fancyfoot[L]{}                           %Left   Footer
\fancyfoot[CE]{}                         %Center Footer
\fancyfoot[CO]{}
\fancyfoot[R]{}                           %Right  Footer

\renewcommand{\headrulewidth}{0pt} 
\renewcommand{\footrulewidth}{0pt}

% Define header and footer for the first page.
\fancypagestyle{fancy1st}{
%  \fancyhead[L]{\emph{Protostars \& Planets VII,} S.~Inutsuka, Y.~Aikawa, T.~Muto, K.~Tomida, and M.~Tamura, eds., \copyright2023 ASP}  %Overwrite Left Header
   \fancyhead[L]{}
   \fancyhead[C]{}
   \fancyhead[R]{}
%    \fancyfoot[L]{}
    \fancyfoot[L]{\emph{Science with HWO,} J. Lee et al., eds. \\ \copyright2025 Astronomical Society of the Pacific}   %Overwrite Left   Footer                                                                            
    \fancyfoot[C]{}                             %Overwrite Center Footer
    \fancyfoot[R]{\thepage}                             %Overwrite Right  Footer
    }
\voffset=-0.25in
\pagestyle{fancy}
\thispagestyle{fancy1st}

\makeindex
\newindex{obj}{oidx}{oind}{Object Index}

\hypersetup{%
 setpagesize=false,%
 bookmarks=true,%
 bookmarksdepth=1,%
 bookmarksnumbered=true,%
 colorlinks=true,%
 allcolors=blue,%
   pdftitle={Science with HWO},%
 pdfsubject={},%
   pdfauthor={Alice Lee, (eds.)},%
 pdfkeywords={}}

